Single-Image SVBRDF Capture with a Rendering-Aware Deep Network

Texture, highlights, and shading are some of many visual cues that allow humans to perceive material appearance in single pictures. Yet, recovering spatially-varying bi-directional reflectance distribution functions (SVBRDFs) from a single image based on such cues has challenged researchers in computer graphics for decades. We tackle lightweight appearance capture by training a deep neural network to automatically extract and make sense of these visual cues. Once trained, our network is capable of recovering per-pixel normal, diffuse albedo, specular albedo and specular roughness from a single picture of a flat surface lit by a hand-held flash. We achieve this goal by introducing several innovations on training data acquisition and network design. For training, we leverage a large dataset of artist-created, procedural SVBRDFs which we sample and render under multiple lighting directions. We further amplify the data by material mixing to cover a wide diversity of shading effects, which allows our network to work across many material classes. Motivated by the observation that distant regions of a material sample often offer complementary visual cues, we design a network that combines an encoder-decoder convolutional track for local feature extraction with a fully-connected track for global feature extraction and propagation. Many important material effects are view-dependent, and as such ambiguous when observed in a single image. We tackle this challenge by defining the loss as a differentiable SVBRDF similarity metric that compares the renderings of the predicted maps against renderings of the ground truth from several lighting and viewing directions. Combined together, these novel ingredients bring clear improvement over state of the art methods for single-shot capture of spatially varying BRDFs.

==> figures/ComparisonMiikaImages/outputMiika16/cutResults.py <==
import numpy as np
import subprocess
import math
import sys
import os
import re 
import shutil
import argparse
from PIL import Image
import glob
import scipy.misc


for filePath in glob.glob("*_solution.png"):
    print(filePath)
    resultImage = np.asarray(Image.open(filePath))
    diffuse = resultImage[80:336, 32:288, :]
    specular = resultImage[80:336, 320:576, :]
    normals = resultImage[400:656, 320:576, :]
    glossiness = resultImage[400:656, 32:288, :]
    roughness = 255 - resultImage[400:656, 32:288, :]

    baseName = filePath.rsplit(".",1)[0]
    if not os.path.exists(baseName):
        os.makedirs(baseName)
    scipy.misc.imsave(baseName + "/" + baseName + '_diffuse.png', diffuse)
    scipy.misc.imsave(baseName + "/" + baseName + '_specular.png', specular)
    scipy.misc.imsave(baseName + "/" + baseName + '_normals.png', normals)
    scipy.misc.imsave(baseName + "/" + baseName + '_glossiness.png', glossiness)
    scipy.misc.imsave(baseName + "/" + baseName + '_roughness.png', roughness)    


==> figures/ComparisonMiikaImages/outputMiika16/genRoughness.py <==
import numpy as np
import subprocess
import math
import sys
import os
import re 
import shutil
import argparse
from PIL import Image
import glob
import scipy.misc


for filePath in glob.glob("*glossiness.png"):
    print(filePath)
    resultImage = np.asarray(Image.open(filePath)) / 255.0
    resultImage = 1.0 - resultImage
    resultImage = (resultImage * 255.0).astype(np.uint8)
    scipy.misc.imsave("a16_roughness.png", resultImage)


==> figures/ComparisonMiikaImages/outputMiika16/tape_silver_solution/tile.py <==
from PIL import Image
import png
import numpy as np
import os

max16Bits = 65535
max8Bits = 255
for dirname, subdirList, fileList in os.walk("."):
    for imageFile in fileList:
        if ".png" in imageFile.lower():
            print(imageFile)
            im1 = Image.open(imageFile)
            pix = np.asarray(im1)
            print(pix.shape)
            newImage = np.tile(pix, (3,3,1))
            print(newImage.shape)
            newIm = Image.fromarray(np.uint8(newImage))
            newImageName = imageFile.rsplit(".")[0] + "_tiled.png"
            newIm.save(newImageName)


==> figures/ComparisonMiikaImages/outputMiika16/tissue_solution/tile.py <==
from PIL import Image
import png
import numpy as np
import os

max16Bits = 65535
max8Bits = 255
for dirname, subdirList, fileList in os.walk("."):
    for imageFile in fileList:
        if ".png" in imageFile.lower():
            print(imageFile)
            im1 = Image.open(imageFile)
            pix = np.asarray(im1)
            print(pix.shape)
            newImage = np.tile(pix, (3,3,1))
            print(newImage.shape)
            newIm = Image.fromarray(np.uint8(newImage))
            newImageName = imageFile.rsplit(".")[0] + "_tiled.png"
            newIm.save(newImageName)

